On the Synchronization of Intermittently Powered Wireless Embedded Systems

Battery-free computational RFID platforms, such as WISP (Wireless Identification and Sensing Platform), are emerging intermittently powered devices designed for replacing existing battery-powered sensor networks. As their applications become increasingly complex, we anticipate that synchronization (among others) to appear as one of crucial building blocks for collaborative and coordinated actions. With this paper we aim at providing initial observations regarding the synchronization of intermittently powered systems. In particular, we design and implement the first and very initial synchronization protocol for the WISP platform that provides explicit synchronization among individual WISPs that reside inside the communication range of a common RFID reader. Evaluations in our testbed showed that with our mechanism a synchronization error of approximately 1.5 milliseconds can be ensured between the RFID reader and a WISP tag.

==> anc/blockwrite_delay.m <==
clear all;
close all;
fileID = fopen('blockwrite_delay.txt','r');
[A] = fscanf(fileID, ['%d'])
A = A/10000; % from 10MHZ sample rate to milliseconds

Diff = [];
m = 1;
while (m+8)<numel(A)
    
    X = A(m);
    Y = A(m+7);
    diff = Y-X;
    m = m+8;
    Diff = [Diff diff];
end
hFig = figure(1)
h = histogram(Diff,'Normalization','probability');
h.NumBins = 20;

[muhat,sigmahat,muci,sigmaci] = normfit(Diff,0.01)
xlabel('Delay (ms)')
ylabel('Normalized num. of occurence')
set(gca,'FontSize',18)
set(hFig, 'Position', [0 0 600 300])



==> anc/blockwrite_delay.txt <==
1370939
1695810
2020381
2344670
2668655
2992134
3316267
3640066
13395664
13720293
14045092
14369510
14693197
15016974
15340793
15667070
21308585
21631203
21956237
22279388
22604979
22928312
23251016
23573745
25301280
25626097
25950462
26274637
26598707
26922222
27246217
27572339
33613931
33939029
34262081
34584903
34907594
35230248
35552873
35877946
37837393
38160859
38484239
38807125
39129822
39452292
39777500
40102236
46096585
46419950
46743097
47065751
47388725
47711262
48036673
48359013
50257672
50582306
50906823
51230777
51554636
51880837
52204692
52528405
62382565
62707810
63031922
63358230
63681888
64008511
64332314
64655977
70298587
70621274
70943950
71267294
71590051
71915115
72238016
72560474
74294168
74617833
74941090
75263791
75586736
75912097
76235014
76557499
82605170
82929994
83254110
83578131
83904302
84228013
84551935
84875826
86698062
87023168
87346139
87668883
87993875
88316412
88639402
88964276
94906096
95229868
95552266
95877686
96202641
96525530
96848279
97170796
99106903
99431612
99756207
100082507
100406365
100730026
101053544
101377331
111119637
111444256
111768705
112094955
112418738
112742438
113066766
113390876
118903112
119227259
119553297
119879776
120203316
120526938
120850649
121174231
123005803
123330701
123654989
123981377
124305000
124631129
124954809
125278746
131451554
131775188
132098595
132421306
132744093
133066812
133389794
133712518
135501740
135827532
136150780
136473726
136796507
137121588
137444307
137766871

==> anc/integral_gain.m <==
clear all;
fid = fopen('stable_voltage.txt','r');


Period = 7118.0;   % Period of the event
Elapsed = 0.0;  % The hardware time of the next event

alpha1 = 1.0;     % Integral gain
beta1 = 0.0002;

alpha2 = 1.0;     % Integral gain
beta2 = 0.0001;

alpha3 = 1.0;     % Integral gain
beta3 = 0.00005;

m=1;


while(~feof(fid))
  A = fgetl(fid);
  HC = hex2dec(A(1:4));     % Read hardware clock 
 
  Elapsed = HC;  % Expected next event time
    
  for k = 6:6
    HC = hex2dec(A(k*4+1:k*4+4));   % The hardware time of current event
    if(HC < Elapsed)
        Elapsed = HC + 2^16 - Elapsed;
    else
        Elapsed = HC - Elapsed;
    end
    
    E(m) = Period - Elapsed;             % The error between expected and actual time
    
    E1(m) = alpha1*Elapsed - Period;
    alpha1 = alpha1 - beta1*E1(m)     
    
    E2(m) = alpha2*Elapsed - Period;
    alpha2 = alpha2 - beta2*E2(m)     
    
    E3(m) = alpha3*Elapsed - Period;
    alpha3 = alpha3 - beta3*E3(m)    
    
    m=m+1;
       
    end
end

E = abs(E);
E1 = abs(E1);
E2 = abs(E2);
E3 = abs(E3);

hFig = figure(1)
plot(E1,'r--','LineWidth',1.5);
hold on
plot(E2,'b','LineWidth',1.5);
hold on
plot(E3,':','LineWidth',2);




xlim([0 50]);
ylim([0 80]);

xlabel('Samples')
ylabel(sprintf('Synchronization error \n (clock ticks)'))
legend('beta=0.0002', 'beta=0.0001','beta=0.00005')
set(gca,'FontSize',18)
set(hFig, 'Position', [0 0 600 300])

==> anc/least_squares.m <==
clear all;
close all;

[X Y] = textread('least_squares.txt', '%d %d', 'delimiter', ' ')

Error = [];
m = 9;
while (m+8)<numel(X)
    
    A = X(m:m+7);
    B = Y(m:m+7);
    p = polyfit(A,B,1);
    error = Y(m+8)-polyval(p,X(m+8))
    m = m+8;
    Error = [Error error];
end
Error(Error > 10) = [];
Error(Error < -10) = [];

hFig = figure(1)

histogram(Error);

xlabel('Synchronization error (clock ticks)')
ylabel('Num. of occurence')
set(gca,'FontSize',18)
ylim([0 90]);
set(hFig, 'Position', [0 0 600 300])


==> anc/least_squares.txt <==
82772305 429
82776277 576
82780912 750
82784755 897
82788636 1043
82792501 1187
82848720 809
82852811 957
82856619 1102
82860465 1246
82864225 1389
82868090 1534
82871946 1678
82875680 1822
82879557 1967
82883304 2110
82887151 2254
82891013 2399
82894806 2545
82898683 2690
82902545 2834
82907696 3031
82912020 3192
82915860 3339
82919762 3485
82941036 4293
82945027 4441
82948881 4586
82952762 4731
82956567 4876
82960406 5020
82964184 5164
82968043 5308
82971894 5452
82975660 5597
82979544 5741
82984425 5927
82988275 6071
82992124 6215
82995889 6360
82999781 6505
83003560 6651
83008226 6825
83012089 6969
83015868 7114
83019767 7260
83041087 8069
83045085 8217
83048937 8361
83052802 8507
83056635 8653
83060495 8797
83064262 8942
83068122 9086
83113141 339
83117212 485
83121077 629
83146397 1603
83150773 1750
83154517 1893
83158291 2034
83162108 2176
83165848 2320
83169729 2465
83173471 2608
83177299 2751
83181143 2895
83184909 3039
83188742 3183
83192606 3328
83196367 3471
83200202 3614
83203939 3757
83208568 3931
83212405 4074
83216136 4217
83219986 4361
83242218 5204
83246211 5352
83250061 5496
83253790 5640
83257673 5784
83261512 5927
83265251 6071
83269093 6214
83272929 6359
83276738 6504
83280597 6648
83284352 6791
83288193 6935
83292036 7079
83295790 7223
83299705 7369
83304540 7554
83309777 7749
83313567 7895
83317442 8039
83322389 8224
83342988 9019
83347296 9165
83351112 9307
83354875 9452
83358694 9596
83362517 9738
83366319 9884
83370168 10028
83373907 10171
83377751 10315
83381616 10459
83385349 10603
83389194 10746
83392963 10890
83397891 11075
83401754 11219
83405505 11363
83409338 11506
83413093 11650
83416932 11793
83420762 11937
83424616 12084
83428508 12230
83432364 12374
83454158 13204
83458216 13351
83462056 13494
83465829 13639
83469709 13784
83473444 13927
83477343 14073
83481180 14216
83484953 14361
83488789 14505
83492669 14651
83496446 14794
83501076 14967
83506036 15156
83509882 15299
83513600 15443
83517428 15585
83521239 15727
83524995 15872
83528817 16016
83532684 16166
83536643 16311
83540490 16455
83561975 17270
83565974 17418
83569826 17562
83573566 17706
83577429 17850
83581262 17993
83586332 18187
83590188 18331
83593946 18475
83597781 18619
83685160 938
83689221 1085
83692997 1229
83696859 1374
83700727 1519
83704799 1675
83708725 1822
83712610 1967
83716394 2112
83720248 2256
83724014 2400
83727877 2545
83731755 2690
83735524 2835
83740442 3019
83744218 3163
83748073 3308
83751929 3452
83755765 3600
83759681 3746
83785482 4729
83789593 4877
83793353 5020
83797187 5164
83801055 5308
83804836 5453
83808673 5597
83812535 5740
83816265 5883
83820104 6027
83824667 6202
83828532 6346
83832373 6489
83836119 6633
83839963 6777
83843709 6921
83848669 7107
83852551 7251
83856290 7395
83860141 7539
83881447 8348
83885441 8496
83889284 8639
83893020 8783
83896875 8926
83900718 9070
83904602 9219
83908476 9363
83913299 9547
83917127 9690
83920969 9834
83924731 9978
83928575 10122
83932419 10265
83936150 10408
83939982 10551
83944522 10725
83948355 10868
83952185 11011
83955927 11155
83959761 11298
83981591 12128
83985598 12277
83989474 12421
83993210 12564
83997047 12708
84000904 12852
84004689 12997
84008548 13142
84012386 13285
84016127 13428
84019976 13573
84023721 13717
84027602 13861
84031443 14005
84035183 14148
84039025 14292
84042872 14437
84046678 14582
84050537 14726
84054288 14870
84058131 15013
84061975 15157
84084406 16012
84088491 16160
84092326 16303
84096085 16447
84099952 16592
84104534 16768
84108462 16913
84112310 17057
84116060 17201
84119911 17345
84123667 17490
84127548 17634
84131393 17778
84135157 17922
84139028 18067
84142891 18212
84146705 18358
84150574 18503
84154371 18648
84158234 18792
84162085 18936
84165930 19084
84170147 19242
84191133 20039
84195143 20188
84198991 20331
84202850 20477
84206639 20621
84210467 20765
84214512 20920
84218413 21065
84222250 21208
84226016 21353
84229863 21496
84233617 21641
84237489 21785
84241328 21929
84245095 22073
84248945 22217
84252780 22362
84256598 22507
84260444 22651
84264212 22795
84268053 22939
84271897 23082
84292603 23870
84296621 24018
84300471 24162
84304539 24319
84308441 24463
84312273 24606
84316021 24750
84319866 24894
84323619 25038
84327488 25182
84331323 25326
84335249 25476
84339088 25619
84342894 25802
84347735 25946
84351575 26089
84355283 26232
84359101 26375
84362919 26519
84366679 26662
84370512 26805
84374318 26951
84378154 27094
84381976 27237
84395911 27771
84399976 27918
84404864 28104
84409653 28284
84413436 28428
84417282 28572
84421136 28716
84424935 28862
84428857 29009
84432730 29155
84436549 29300
84440419 29445
84444186 29589
84448031 29733
84451885 29877
84455661 30022
84459574 30169
84463344 30313
84467199 30457
84471081 30602
84474871 30748
84478734 30893
84482642 31038
84486434 31183
84490351 31330
84512567 32175
84516594 32323
84520445 32467
84524199 32610
84528051 32754
84531876 32897
84535661 33043
84539562 33189
84543327 33333
84547161 33476
84551039 33621
84554835 33767
84558677 33911
84562550 34055
84566299 34199
84570140 34343
84573894 34486
84577729 34630
84581599 34775
84585348 34919
84589198 35062
84593044 35221
84613948 36004
84618012 36151
84621850 36294
84625582 36438
84630213 36611
84633988 36755
84637821 36899
84641673 37043
84645431 37187
84649272 37330
84653027 37474
84656868 37618
84660704 37762
84664493 37907
84668341 38051
84672186 38194
84675955 38339
84680279 38501
84684051 38645
84687896 38789
84691742 38933
84695568 39080
84699438 39224
84717101 39897
84727110 40271
84731059 40417
84734825 40561
84738640 40705
84742513 40849
84746267 40993
84751228 41178
84766167 41748
84770168 41894
84773930 42038
84777776 42183
84781643 42327
84785851 42489
84789721 42633
84793497 42779
84797365 42923
84801212 43067
84859686 843
84863670 992
84867558 1136
84871415 1280
84875148 1424
84878972 1567
84882811 1712
84886627 1857
84890485 2002
84894253 2146
84898112 2291
84901963 2435
84925125 3319
84929184 3465
84932958 3610
84936802 3754
84941425 3928
84945197 4072
84949045 4216
84952888 4361
84956662 4505
84960518 4649
84964312 4794
84968136 4937
84971954 5080
84975697 5224
84979578 5369
84983335 5512
84987164 5656
84991031 5800
84995938 5988
84999791 6132
85003657 6280
85007524 6424
85011341 6567
85083988 9319
85088670 9490
85092541 9634
85096277 9778
85100148 9923
85104537 10092
85108456 10237
85112306 10381
85136210 11292
85140257 11439
85144025 11583
85147885 11727
85151720 11871
85155484 12016
85159372 12161
85163131 12306
85166978 12450
85170849 12595
85174637 12740
85178500 12885
85182348 13029
85186103 13173
85190257 13329
85194021 13473
85197851 13617
85241994 743
85245993 890
85249844 1034
85253590 1178
85257455 1322
85261290 1466
85265061 1611
85268906 1754
85272769 1900
85276596 2046
85280470 2191
85284234 2335
85288087 2479
85291949 2624
85295698 2768
85299605 2914
85304541 3103
85308461 3248
85312308 3392
85316054 3536
85319912 3680
85342135 4525
85346363 4681
85350199 4825
85353964 4969
85357802 5112
85361678 5258
85365427 5402
85369250 5544
85373019 5695
85377056 5840
85380899 5983
85384630 6127
85388463 6270
85392281 6413
85396019 6557
85456772 1066
85460862 1214
85532446 1056
85571159 447
85575164 595
85578993 738
85582854 883
85586623 1027
85590450 1170
85594208 1314
85598043 1457
85601877 1600
85605608 1744
85609495 1889
85613239 2032
85617075 2176
85620934 2320
85624685 2464
85628540 2609
85632391 2752
85636189 2898
85640829 3072
85662996 3917
85667509 4080
85671356 4224
85675098 4367
85678956 4511
85682814 4657
85686626 4802
85690498 4947
85694298 5092
85698150 5253
85702493 5399
85706764 5562
85710632 5706
85714419 5851
85719613 6046
85724530 6234
85728823 6394
85734320 6603
85770330 7967
85774328 8115
85778164 8258
85781992 8401
85785747 8545
85789629 8691
85793386 8834
85797213 8978
85822697 9943
85826665 10090
85830495 10233
85834233 10376
85840830 10623
85845059 10785
85848917 10929
85853127 11104
85874302 11895
85878357 12041
85882212 12184
85885942 12328
85889790 12471
85893544 12616
85897412 12760
85901250 12903
85906162 13091
85909994 13233
85913698 13377
85917548 13520
85921363 13662
85925100 13805
85928925 13948
85932741 14092
85936522 14236
85940352 14379
85944082 14522
85947898 14664
85951714 14807
85955536 14954
85959413 15099
85981860 15950
85985856 16098
85989701 16242
85993447 16386
85997306 16529
86001961 16703
86005757 16849
86009639 16994
86013381 17137
86025411 17591
86029252 17735
86033035 17880
86039048 18105
86046563 18390
86050842 18550
86055250 18719
86059959 18895
86092210 20118
86096178 20265
86100019 20408
86104534 20582
86108446 20727
86112278 20870
86116013 21013
86119854 21156
86123597 21300
86127469 21445
86132401 21629
86136143 21772
86139982 21916
86143723 22060
86147582 22204
86151454 22348
86155195 22492
86159031 22635
86162874 22793
86184093 23588
86188154 23735
86191982 23878
86195731 24022
86199621 24167
86203385 24311
86207226 24455
86211471 24614
86215227 24758
86219069 24902
86223876 25086
86227789 25231
86231642 25376
86235395 25520
86239232 25663
86242999 25807
86246844 25951
86250684 26095
86254473 26240
86258320 26384
86262162 26527
86266903 26709
86270784 26853
86295620 27798
86299681 27945
86304753 28139
86308643 28284
86312512 28428
86316244 28571
86320087 28715
86323826 28858
86327666 29002
86331547 29147
86335291 29290
86339892 29463
86343937 29618
86347836 29763
86351672 29906
86355422 30051
86359292 30195
86363051 30339
86366888 30482
86370744 30627
86374552 30773
86379362 30952
86383139 31112
86404905 31923
86408970 32070
86412815 32215
86416582 32358
86420442 32502
86424199 32646
86428032 32790
86431874 32933
86435635 33078
86439531 33223
86443284 33367
86447122 33511
86450972 33654
86454743 33799
86459672 33983
86463438 34128
86471628 34434
86475396 34579
86479238 34722
86516783 36147
86520886 36295
86524636 36439
86528468 36583
86532325 36726
86536078 36870
86539926 37014
86543675 37159
86547555 37303
86551426 37448
86555161 37591
86558998 37734
86562864 37880
86566655 38025
86570532 38170
86574339 38316
86578197 38460
86582052 38604
86585829 38749
86589704 38894
86593595 39044
86597506 39189
86601361 39333
86623246 40168
86627340 40315
86631171 40458
86636007 40643
86639859 40786
86643602 40931
86647483 41075
86651326 41219
86655089 41363
86727495 659
86731599 807
86735368 952
86739207 1095
86742982 1240
86746828 1383
86750668 1527
86754461 1672
86758335 1817
86762191 1961
86765930 2104
86769777 2248
86773523 2392
86777386 2536
86782010 2709
86785792 2854
86789647 2998
86793417 3143
86797289 3287
86801138 3431
86805112 3583
86808985 3727
86812851 3886
86833778 4670
86837845 4817
86842494 4991
86846262 5136
86850130 5280
86853891 5424
86857757 5568
86861629 5713
86865398 5858
86869287 6003
86873062 6147
86876912 6291
86882524 6502
86886309 6646
86890167 6791
86893937 6935
86897803 7080
86901665 7224
86906576 7411
86910458 7556
86914310 7703
86918152 7847
86921991 7991
86944084 8833
86948151 8980
86951982 9123
86955720 9267
86959590 9412
86963355 9556
86967192 9699
86971031 9843
86974818 9988
86978654 10133
86982534 10277
86986271 10420
86990103 10563
86993849 10707
86997690 10851
87001566 10996
87005330 11140
87009167 11283
87012932 11428
87016779 11572
87020622 11716
87024509 11865
87028388 12009
87032228 12153
87052840 12937
87056825 13084
87060657 13227
87064429 13372
87068270 13515
87072114 13659
87077145 13851
87081026 13996
87084827 14142
87088673 14287
87092553 14430
87096298 14574
87100134 14717
87104539 14887
87108453 15033
87112308 15176
87116040 15319
87119876 15462
87123616 15606
87127494 15750
87131331 15894
87135264 16045
87139115 16188
87142947 16344
87165289 17183
87169788 17346
87173536 17490
87177386 17633
87182022 17807
87185773 17957
87189803 18101
87193569 18246
87197462 18391
87201308 18534
87205381 18690
87209234 18834
87213000 18979
87216838 19122
87220683 19266
87224472 19411
87228308 19554
87232418 19708
87236162 19852
87240014 19996
87243772 20139
87247609 20283
87251478 20428
87277808 21427
87281866 21574
87285625 21718
87289492 21863
87293248 22006
87297084 22150
87300927 22293
87304721 22439
87308599 22584
87312463 22728
87316202 22871
87320049 23015
87323806 23159
87327660 23304
87331551 23449
87336097 23623
87339966 23767
87343988 23922
87347895 24067
87351745 24211
87355570 24359
87359461 24504
87380978 25321
87385152 25475
87389018 25619
87392845 25763
87396582 25906
87400403 26049
87404107 26190
87407937 26334
87411744 26476
87415464 26619
87419330 26763
87423080 26907
87426919 27050
87430780 27195
87434537 27339
87438386 27482
87442222 27626
87445963 27769
87449816 27913
87453565 28058
87457447 28202
87461293 28345
87483295 29185
87487395 29332
87491243 29476
87495021 29621
87498856 29764
87502718 29952
87507659 30097
87511483 30239
87515204 30382
87519018 30524
87522835 30668
87526584 30811
87530414 30954
87534142 31097
87537958 31240
87541778 31382
87545494 31525
87549349 31669
87553080 31812
87556893 31954
87560730 32098
87564566 32245
87568434 32390
87572318 32535
87594006 33361
87598817 33536
87602672 33681
87606487 33826
87610343 33970
87614291 34121
87618172 34266
87623055 34453
87626918 34597
87630775 34741
87634534 34885
87638393 35030
87642265 35174
87646013 35318
87649884 35463
87653647 35607
87657516 35752
87661409 35897
87665165 36041
87669815 36215
87673683 36363
87677551 36508
87681444 36654
87704523 37533
87708606 37681
87712479 37825
87716199 37967
87720030 38111
87723773 38254
87727622 38398
87731498 38543
87735244 38687
87739091 38831
87742938 38978
87746789 39122
87750616 39265
87754396 39410
87758238 39553
87762068 39697
87765833 39841
87769678 39985
87773436 40129
87778385 40314
87782243 40458
87789768 40743
87811223 41558
87815197 41706
87819053 41849
87822903 41994
87826689 42138
87830550 42283
87834363 42429
87838220 42573
87842067 42716
87846635 42891
87850533 43037
87854331 43182
87858186 43326
87862050 43470
87865831 43615
87869695 43760
87873464 43905
87877339 44049
87881187 44193
87884972 44338
87888837 44483
87892697 44642
87913796 45432
87917873 45579
87921711 45722
87925468 45867
87929369 46012
87933145 46157
87937796 46331
87941654 46475
87945431 46620
87949324 46765
87953104 46910
87956950 47054
87960838 47199
87964607 47344
87968484 47489
87972336 47632
87976086 47776
87979951 47921
87983726 48065
87987587 48210
87991490 48356
87995411 48506
87999307 48651
88003096 48811
88029625 49801
88033602 49949
88037485 50094
88041371 50238
88045155 50384
88049074 50530
88052937 50675
88056722 50819
88060575 50964
88064387 51110
88068249 51254
88072088 51397
88075861 51542
88080513 51716
88084293 51861
88088100 52003
88091920 52146
88096760 52331
88100600 52475
88104780 52635
88108667 52780
88112528 52924
88133374 53720
88137479 53868
88141368 54013
88145154 54159
88149020 54302
88152886 54448
88156673 54592
88160544 54737
88164355 54883
88169800 55086
88173548 55231
88177429 55375
88181285 55519
88198395 56171
88202445 56318
88206201 56461
88210023 56604
88213875 56752
88217718 56895
88221545 57038
88242843 57848
88246843 57995
88251011 58151
88254866 58298
88258696 58441
88262529 58584
88266286 58728
88270099 58871
88273861 59015
88277727 59159
88281589 59304
88285332 59448
88289190 59591
88292941 59735
88296775 59879
88301419 60053
88306550 60248
88310407 60392
88314181 60536
88318013 60680
88321852 60823
88325695 60970
88330499 61150
88351454 61946
88355716 62103
88359573 62247
88363336 62392
88367196 62535
88371031 62678
88374937 62828
88378814 62973
88382659 63116
88386419 63261
88390276 63405
88394039 63549
88398970 63734
88402824 63879
88409530 64133
88415452 64358
88420796 64557
88424584 64703
88428461 64848
88432322 64992
88446474 65534
88451323 175
88455115 320
88458955 463
88462793 608
88466568 751
88470427 896
88474294 1044
88478150 1188
88482002 1331
88485786 1477
88489640 1621
88494316 1799
88498183 1943
88502045 2088
88506584 2261
88510462 2406
88514253 2551
88518106 2695
88521950 2839
88525732 2984
88529572 3128
88533452 3276
88537343 3421
88541283 3569
88562455 4373
88566475 4521
88570321 4665
88574040 4807
88577882 4951
88581718 5094
88585471 5245
88589525 5390
88593302 5535
88597164 5678
88601002 5822
88604765 5966
88608615 6111
88612501 6256
88616282 6401
88620143 6545
88623900 6689
88627744 6833
88631588 6977
88635347 7121
88639242 7266
88643102 7427
88663856 8203
88667916 8349
88671772 8493
88675517 8638
88679431 8784
88683203 8928
88687186 9077
88691073 9222
88694874 9368
88698741 9513
88702581 9656
88706667 9813
88710507 9957
88714313 10102
88718169 10246
88722014 10390
88725767 10534
88729584 10677
88733352 10822
88737183 10964
88740990 11106
88744773 11251
88748641 11397
88752534 11542
88772942 12318
88776949 12465
88780813 12609
88784549 12753
88788399 12897
88792959 13071
88796881 13217
88800755 13362
88804507 13506
88808364 13651
88813222 13835
88817062 13979
88820898 14122
88824646 14266
88828481 14410
88832348 14554
88836087 14697
88840712 14870
88844478 15014
88848336 15159
88852194 15302
88856041 15450
88859875 15593
88881166 16402
88885150 16550
88889016 16693
88892852 16838
88896628 16981
88900479 17126
88904620 17284
88908515 17429
88912386 17573
88916129 17717
88919967 17860
88923711 18004
88927559 18148
88931436 18293
88935195 18437
88939043 18581
88942886 18726
88946661 18869
88950501 19013
88954295 19158
88958140 19302
88961980 19446
88984207 20292
88988268 20439
88992100 20582
88995811 20724
88999652 20868
89003511 21017
89007418 21161
89011287 21306
89015058 21451
89018898 21594
89022763 21740
89026561 21884
89030423 22029
89034219 22174
89038067 22318
89041916 22461
89045678 22606
89049539 22750
89053312 22895
89057179 23039
89061025 23182
89064760 23326
89068610 23471
89072941 23647
89093651 24421
89097702 24568
89101531 24711
89107337 24932
89111204 25076
89115098 25226
89118960 25370
89122822 25515
89128462 25730
89132359 25874
89136121 26019
89139998 26163
89143775 26308
89147643 26453
89151527 26598
89155278 26742
89159167 26887
89162946 27032
89166798 27176
89170668 27320
89174516 27468
89178426 27615
89182319 27759
89202817 28539
89206794 28685
89210665 28830
89214448 28975
89218319 29120
89222194 29265
89226045 29413
89229914 29557
89233652 29700
89237496 29844
89241379 29989
89245162 30134
89249809 30308
89253589 30453
89257460 30598
89261359 30744
89265151 30889
89269028 31034
89273231 31195
89277092 31339
89280949 31483
89284732 31627
89288589 31773
89292478 31917
89312917 32696
89316920 32842
89320795 32987
89324543 33131
89328394 33275
89332247 33418
89337383 33615
89342029 33788
89346058 33942
89349897 34085
89354230 34252
89358142 34397
89361966 34540
89365708 34684
89369557 34828
89373317 34973
89377198 35117
89381052 35261
89384839 35406
89389638 35586
89395304 35802
89399218 35947
89403007 36107
89417688 36651
89421738 36797
89425475 36941
89429361 37086
89433129 37230
89436963 37374
89440827 37518
89444578 37662
89448418 37806
89452287 37950
89456017 38093
89459851 38236
89463592 38380
89467434 38524
89471304 38668
89475083 38813
89478923 38957
89482761 39101
89486546 39245
89490404 39390
89494179 39534
89498021 39678
89501858 39821
89506783 40009
89510639 40153
89531861 40959
89535848 41107
89539695 41250
89544226 41423
89548167 41571
89552024 41715
89555772 41859
89559629 42003
89563386 42148
89567263 42292
89571106 42436
89574897 42581
89578730 42724
89582548 42868
89586317 43012
89590167 43156
89593928 43300
89597771 43444
89601620 43588
89605373 43732
89609274 43877
89613097 44036
89633846 44812
89637917 44959
89641755 45103
89645474 45246
89649354 45391
89653117 45535
89656943 45678
89660867 45825
89664651 45970
89668505 46115
89672374 46258
89676127 46403
89679985 46547
89683744 46691
89687599 46835
89691479 46980
89695260 47126
89699161 47271
89702939 47458
89707971 47603
89712907 47795
89716854 47940
89721506 48114
89742128 48897
89746103 49044
89749943 49188
89753674 49330
89757511 49474
89761385 49619
89765139 49763
89769019 49908
89772872 50053
89776664 50198
89781449 50379
89785302 50524
89789179 50669
89792956 50814
89796796 50958
89800657 51102
89804422 51247
89808285 51391
89812138 51535
89815866 51678
89819719 51822
89840874 52625
89844878 52773
89849167 52934
89852977 53077
89856731 53220
89860584 53364
89864372 53509
89868320 53657
89872209 53802
89875960 53946
89879811 54090
89883581 54234
89888230 54408
89892086 54552
89895844 54696
89899708 54841
89904762 55034
89908675 55179
89912527 55324
89916278 55468
89920903 55641
89924654 55784
89928498 55929
89932387 56073
89952857 56852
89956811 56997
89960653 57141
89964418 57285
89968276 57430
89972131 57573
89976108 57726
89979959 57870
89983718 58014
89987581 58158
89991436 58303
89997032 58516
90000889 58660
90004638 58803
90008473 58948
90012363 59092
90016111 59236
90019955 59380
90023706 59523
90027540 59667
90031413 59812
90035384 59964
90039285 60110
90043087 60269
90063845 61043
90067896 61190
90071729 61333
90075442 61476
90079323 61621
90083092 61765
90087040 61913
90090906 62057
90094656 62201
90098489 62345
90102365 62489
90106703 62655
90110565 62799
90114355 62945
90118212 63089
90122048 63232
90125785 63375
90129630 63519
90133377 63663
90138011 63836
90141853 63979
90145696 64126
90149543 64270
90168134 64979
90172240 65126
90175975 65269
90179794 65412
90183540 20
90187392 164
90191260 308
90195138 457
90199011 601
90202848 746
90206630 890
90211557 1074
90215340 1220
90219233 1365
90223006 1509
90226856 1653
90230740 1798
90234528 1943
90238399 2089
90242273 2232
90246025 2377
90249858 2520
90272545 3381
90276503 3528
90280363 3672
90285572 3870
90289438 4014
90293499 4177
90297608 4323
90301476 4468
90307517 4697
90311416 4843
90315182 4987
90319036 5131
90322883 5276
90326666 5420
90330516 5564
90334332 5710
90338191 5854
90342035 5998
90346061 6152
90349912 6296
90370939 7095
90374913 7242
90378768 7385
90382606 7530
90386392 7674
90390240 7818
90394111 7966
90397967 8110
90401814 8254
90405571 8398
90409429 8542
90413191 8686
90417032 8830
90420868 8973
90424621 9117
90428461 9262
90432352 9406
90436096 9549
90439931 9693
90443674 9836
90447521 9980
90451397 10125
90479431 11190
90484917 11394
90488795 11539
90494611 11760
90498453 11905
90502354 12050
90506692 12216
90510535 12360
90514328 12506
90518210 12651
90522497 12812
90527126 12988
90534603 13271
90538451 13417
90542785 13579
90585026 453
90589128 601
90592950 745
90596691 887
90600541 1031
90604331 1177
90608173 1320
90611997 1463
90615748 1607
90619612 1752
90623339 1895
90627186 2038
90631792 2211
90635566 2356
90639420 2500
90643177 2644
90647004 2787
90650835 2930
90671254 3706
90675257 3855
90680977 4068
90684767 4213
90688616 4357
90692468 4501
90696324 4650
90745650 438
90749727 584
90809944 399
90813921 546
90817801 691
90821665 835
90825419 980
90829326 1126
90884619 711
90888672 857
90892513 1001
90896290 1146
90900126 1289
90904537 1458
90908480 1606
90912369 1750
90916120 1894
90919976 2038
90923728 2182
90927573 2325
90931419 2469
90935180 2613
90939027 2757
90942872 2902
90946648 3045
90950510 3190
90954320 3336
90958182 3480
90962017 3623
90965843 3770
90969705 3914
90990811 4715
90994771 4861
90998605 5004
91002423 5147
91006190 5291
91012050 5511
91016033 5663
91019893 5807
91025736 6030
91029622 6175
91033389 6320
91037256 6464
91041124 6608
91062353 7414
91066313 7561
91070162 7705
91126423 443
91130554 591
91134355 737
91138213 880
91142047 1024
91145785 1167
91149635 1311
91153379 1455
91157266 1599
91161104 1743
91164893 1888
91168737 2031
91172616 2177
91193803 2983
91197862 3130
91201720 3273
91205491 3418
91210158 3593
91213931 3736
91217866 3885
91221763 4030
91225795 4184
91229651 4328
91234355 4508
91238226 4653
91242088 4796
91245832 4940
91249693 5084
91253448 5229
91257339 5374
91261228 5519
91265010 5664
91268874 5808
91272731 5959
91276675 6103
91280547 6248
91301059 7027
91306206 7218
91310051 7360
91313758 7504
91317660 7649
91321497 7792
91325249 7940
91329244 8085
91333010 8229
91336832 8372
91340677 8516
91344678 8670
91348577 8815
91354220 9029
91358075 9173
91361908 9316
91365674 9461
91369519 9604
91373274 9749
91377159 9893
91380998 10037
91401443 10814
91405691 10971
91409547 11115
91413296 11259
91417167 11403
91421778 11576
91425542 11727
91429598 11872
91433356 12016
91437247 12161
91441093 12305
91445817 12485
91449685 12629
91453439 12774
91457322 12918
91461208 13063
91464985 13208
91468850 13352
91472728 13498
91476495 13641
91480324 13784
91501050 14571
91506187 14762
91510021 14904
91513719 15046
91517536 15188
91521366 15332
91525125 15476
91528987 15620
91532825 15765
91536592 15908
91540440 16052
91544235 16197
91548084 16341
91551917 16484
91555693 16629
91559541 16772
91563298 16917
91567171 17061
91571015 17204
91574733 17347
91578545 17489
91582377 17633
91602842 18410
91606824 18557
91610693 18701
91614426 18844
91618279 18988
91622929 19163
91626827 19311
91630725 19457
91634475 19600
91638296 19743
91642157 19887
91645892 20030
91649732 20173
91653478 20317
91657328 20461
91661202 20605
91665469 20769
91670290 20949
91674086 21094
91677939 21238
91681767 21381
91685585 21527
91689441 21671
91710864 22484
91714880 22632
91718708 22774
91722519 22917
91726299 23062
91730155 23206
91734028 23354
91737896 23498
91741752 23642
91745523 23787
91749385 23931
91753154 24076
91757025 24220
91760867 24363
91764632 24508
91768492 24653
91772377 24797
91776165 24942
91780811 25116
91784589 25261
91789397 25441
91810907 26257
91814908 26406
91818743 26548
91823521 26731
91827432 26876
91831311 27021
91836064 27203
91839915 27346
91843663 27490
91847506 27633
91851370 27778
91855153 27923
91859041 28068
91862892 28213
91866679 28357
91870569 28502
91874320 28646
91878155 28789
91882000 28933
91885742 29076
91889599 29221
91910872 30028
91914889 30176
91920618 30391
91924354 30534
91928203 30678
91932048 30821
91935978 30972
91939841 31116
91943596 31260
91951168 31543
91957141 31770
91961032 31916
91964850 32062
91968708 32206
91972574 32351
91976340 32496
91980226 32641
91984024 32787
91987862 32930
91991722 33075
92012436 33862
92016402 34009
92020265 34153
92024036 34297
92027871 34440
92031715 34584
92036780 34777
92041472 34952
92046028 35126
92049898 35270
92053661 35414
92057504 35558
92061368 35702
92065156 35848
92069037 35992
92072879 36137
92076653 36280
92080527 36425
92084310 36570
92088168 36714
92092017 36858
92095855 37005
92099722 37149
92122095 37997
92126070 38144
92129908 38288
92133639 38431
92137480 38574
92141351 38719
92145141 38867
92149112 39012
92152960 39157
92156729 39300
92161392 39475
92165166 39620
92169061 39765
92172877 39908
92176615 40051
92180468 40195
92184258 40340
92188095 40483
92191925 40626
92195653 40769
92199492 40912
92221683 41754
92225676 41902
92229530 42045
92233262 42189
92237105 42332
92241739 42505
92245517 42657
92249584 42802
92254312 42983
92258200 43128
92262080 43272
92266773 43451
92270674 43597
92274439 43741
92278293 43886
92282172 44030
92285920 44174
92289772 44318
92293544 44462
92297398 44606
92301289 44752
92323353 45593
92327442 45740
92331309 45884
92335390 46041
92339273 46186
92343498 46348
92347589 46499
92351430 46643
92355188 46788
92359069 46932
92362903 47076
92366671 47219
92370529 47363
92374589 47520
92378495 47664
92382336 47808
92386104 47952
92389933 48095
92393675 48238
92397519 48382
92401355 48526
92405291 48677
92409185 48822
92412965 48980
92433680 49753
92437735 49899
92441569 50042
92445284 50185
92449168 50330
92452942 50474
92456815 50619
92460686 50763
92464432 50907
92468276 51051
92472131 51194
92476643 51367
92480508 51511
92484293 51656
92488132 51799
92491962 51942
92495691 52085
92500464 52264
92504548 52421
92508464 52567
92512340 52711
92516176 52858
92520042 53002
92540741 53788
92544712 53935
92548542 54078
92553050 54250
92556893 54393
92560735 54537
92564483 54680
92568386 54828
92572286 54972
92576041 55116
92579893 55260
92583654 55404
92587515 55548
92591363 55692
92595153 55837
92599957 56017
92604750 56200
92608647 56345
92612511 56489
92616290 56634
92620161 56778
92623944 56923
92627792 57067
92631642 57210
92652394 57998
92656363 58145
92660202 58288
92663951 58431
92667783 58575
92671617 58718
92675571 58869
92679421 59013
92683174 59157
92687019 59300
92690848 59443
92694582 59587
92698429 59732
92702309 59875
92706669 60042
92710533 60187
92714303 60331
92718164 60476
92722024 60620
92725786 60764
92729640 60908
92733497 61055
92737344 61199
92741214 61344
92761739 62123
92765703 62270
92769549 62414
92773280 62558
92777162 62702
92781012 62846
92784859 62993
92788701 63136
92792533 63280
92796284 63424
92800136 63567
92803875 63710
92807714 63854
92811547 63997
92815277 64140
92819164 64286
92822936 64430
92826770 64573
92830639 64717
92834394 64861
92838248 65006
92842890 65209
92864047 450
92868131 598
92872006 742
92875746 885
92879570 1028
92884411 1212
92888339 1360
92892259 1505
92896033 1650
92899906 1795
92904535 1972
92908457 2118
92912326 2262
92916114 2407
92919962 2551
92923722 2695
92927581 2839
92931441 2984
92935213 3129
92939116 3274
92942970 3424
92946922 3570
92950772 3713
92971216 4490
92975211 4638
92979089 4782
92982905 4926
92986668 5069
92990525 5213
92994400 5361
92998265 5506
93002139 5650
93005880 5794
93009730 5937
93013484 6081
93017329 6225
93021198 6369
93024983 6515
93028841 6658
93032689 6803
93036466 6947
93040313 7091
93044110 7236
93047963 7380
93051803 7523
93072380 8305
93076362 8452
93080652 8612
93084415 8756
93088255 8900
93092121 9044
93095935 9190
93099791 9334
93104542 9516
93108447 9661
93112301 9805
93116065 9949
93119893 10092
93123629 10235
93127466 10379
93131312 10523
93135086 10667
93138922 10810
93142758 10955
93146531 11098
93151300 11277
93155247 11428
93159145 11573
93162952 11733
93183703 12506
93187741 12652
93191600 12796
93195384 12941
93199272 13086
93203070 13231
93207034 13380
93210892 13524
93214653 13668
93218517 13812
93222368 13956
93226155 14101
93230806 14275
93234581 14419
93238433 14564
93242297 14707
93246088 14852
93249937 14996
93253702 15140
93257565 15285
93261419 15429
93265430 15582
93269303 15727
93273107 15885
93293798 16658
93297856 16804
93301711 16948
93306579 17134
93310459 17279
93314355 17428
93318233 17574
93322122 17718
93325876 17862
93329741 18006
93333510 18151
93337372 18295
93341269 18441
93345329 18596
93349238 18741
93353009 18898
93357215 19043
93361057 19186
93364827 19331
93368667 19474
93372509 19618
93376339 19765
93380216 19910
93400961 20698
93404954 20846
93408831 20990
93412692 21142
93416689 21287
93420532 21430
93424266 21574
93428191 21721
93432059 21866
93435835 22010
93439704 22155
93443486 22299
93447349 22444
93451246 22590
93455053 22736
93458968 22882
93462835 23027
93466632 23172
93470517 23317
93474312 23462
93478191 23608
93482068 23752
93502571 24530
93506922 24691
93510761 24834
93514488 24977
93518329 25122
93522220 25266
93526096 25415
93529985 25560
93533759 25705
93537625 25849
93541499 25994
93545261 26139
93549178 26285
93552983 26430
93556856 26575
93560719 26719
93564488 26863
93568347 27009
93572697 27175
93576576 27318
93580413 27462
93584223 27608
93588065 27751
93591887 27894
93612350 28671
93616339 28819
93620188 28963
93624704 29135
93628578 29279
93632437 29424
93636272 29571
93640116 29714
93643897 29859
93647742 30002
93651581 30146
93655343 30290
93659230 30435
93663010 30580
93666850 30723
93670689 30866
93674442 31010
93678280 31155
93682150 31299
93685890 31442
93689743 31586
93693580 31733
93697431 31877
93701293 32021
93723698 32875
93727756 33021
93731588 33164
93735324 33308
93739214 33453
93743008 33599
93746902 33744
93750740 33887
93754504 34031
93758311 34174
93762200 34319
93765932 34462
93769757 34605
93773516 34749
93777376 34893
93781262 35038
93785848 35213
93789717 35358
93793486 35502
93797311 35645
93801194 35790
93805157 35942
93809069 36088
93812914 36247
93833630 37021
93837685 37167
93841547 37312
93845304 37456
93849206 37602
93853002 37751
93856985 37896
93860855 38040
93864868 38195
93868782 38340
93873327 38515
93877234 38660
93881115 38804
93884893 38949
93888750 39093
93892610 39238
93896395 39383
93900251 39527
93904531 39691
93908450 39836
93912306 39981
93916157 40128
93920011 40272
93940751 41059
93944717 41206
93948553 41349
93952372 41492
93956157 41637
93960010 41781
93963764 41925
93968878 42117
93972715 42261
93976501 42405
93980382 42550
93984199 42696
93988086 42842
93991959 42986
93995735 43131
93999613 43275
94003389 43420
94008042 43594
94011904 43738
94015670 43882
94019547 44027
94040849 44835
94044852 44983
94048686 45126
94052582 45272
94056337 45416
94060186 45560
94063963 45704
94068583 45877
94072430 46020
94076196 46165
94080047 46309
94083793 46452
94087628 46595
94091479 46739
94095222 46883
94099118 47028
94102976 47216
94107932 47360
94111748 47503
94115495 47647
94119332 47790
94123077 47945
94143772 48719
94147824 48866
94151650 49008
94155385 49152
94159253 49296
94163016 49442
94166962 49588
94170805 49731
94174547 49874
94178378 50018
94182248 50162
94186012 50306
94189850 50450
94193593 50593
94197437 50736
94201269 50880
94205049 51025
94208916 51169
94213748 51353
94217588 51496
94221429 51640
94225402 51792
94229260 51936
94233039 52095
94265035 53292
94269130 53440
94272965 53584
94276784 53729
94284008 54003
94287835 54145
94291661 54288
94300178 54610
94304539 54778
94312130 55060
94315862 55204
94319714 55347
94327612 55645
94331460 55789
94336286 55973
94340165 56118
94361118 56913
94365155 57062
94369028 57206
94372841 57349
94377985 57544
94382604 57717
94386506 57866
94390381 58010
94394157 58155
94398003 58298
94401824 58441
94405635 58587
94409480 58730
94413215 58875
94417870 59047
94421690 59190
94425463 59335
94429331 59479
94433122 59625
94437014 59769
94440869 59913
94444624 60057
94448477 60201
94452322 60345
94472836 61123
94476815 61270
94480651 61413
94484393 61556
94488206 61699
94492072 61843
94495914 61990
94499781 62134
94504539 62316
94508456 62462
94512296 62605
94516081 62750
94519906 62893
94523625 63035
94527479 63179
94531299 63322
94535060 63466
94538916 63610
94542736 63753
94546519 63897
94550399 64042
94554250 64190
94558083 64333
94561953 64477
94582416 65254
94586373 65401
94590215 9
94593991 153
94597824 296
94601731 443
94605547 589
94610213 764
94614035 910
94617899 1054
94621749 1198
94625541 1343
94629413 1487
94633179 1633
94637041 1776
94641801 1954
94645577 2099
94649419 2242
94653177 2387
94658004 2567
94661877 2711
94665691 2858
94669537 3001
94690728 3806
94694688 3952
94698519 4095
94702332 4238
94706667 4403
94710533 4548
94714390 4695
94718222 4839
94722089 4983
94725826 5126
94729668 5270
94733416 5413
94737270 5558
94741145 5702
94744939 5848
94748794 5992
94752647 6135
94756392 6279
94760234 6423
94764033 6568
94767893 6712
94771739 6856
94792367 7639
94796328 7786
94800170 7929
94803909 8072
94807756 8216
94811578 8359
94815519 8510
94819364 8654
94823127 8799
94827029 8944
94830905 9088
94834665 9233
94838534 9377
94842391 9521
94846178 9667
94850054 9812
94853847 9957
94857702 10101
94861566 10245
94865342 10390
94869223 10535
94873079 10687
94877101 10833
94880970 10978
94901537 11758
94906580 11946
94910459 12090
94915021 12265
94918887 12409
94922812 12557
94926598 12701
94930426 12844
94934196 12988
94938066 13133
94941933 13278
94945674 13421
94949503 13564
94953242 13708
94958077 13889
94961963 14034
94965732 14178
94969601 14322
94973333 14465
94977177 14609
94981034 14753
95001854 15543
95005822 15690
95009691 15835
95013471 15979
95017329 16124
95021212 16269
95025019 16421
95029098 16567
95032955 16712
95036728 16856
95040580 16999
95044336 17143
95048174 17287
95052047 17431
95056568 17604
95060441 17749
95064195 17893
95068041 18036
95071880 18179
95076729 18365
95080587 18508
95101149 19290
95106728 19497
95110567 19639
95114266 19781
95118081 19924
95121887 20066
95126504 20242
95131453 20428
95135181 20571
95139068 20716
95142915 20861
95146700 21004
95150583 21149
95154364 21294
95158229 21440
95162127 21585
95165891 21729
95169764 21873
95173524 22017
95177353 22161
95181201 22305
95195634 22856
95199691 23003
95204573 23189
95210445 23409
95214214 23553
95218077 23698
95221938 23842
95226913 24031
95230810 24177
95234577 24321
95238437 24465
95242289 24609
95246968 24788
95250825 24932
95254555 25075
95258384 25218
95262209 25361
95265970 25505
95270721 25683
95274493 25827
95278351 25971
95282185 26115
95302680 26952
95308263 27102
95312148 27245
95316649 27417
95320537 27562
95324295 27706
95328200 27853
95332083 27997
95335844 28142
95339699 28286
95343730 28441
95347636 28586
95351482 28729
95355220 28873
95360028 29053
95363815 29198
95367664 29343
95371511 29485
95376227 29666
95380112 29811
95383893 29955
95387736 30099
95391575 30242
95416342 31184
95420403 31331
95424426 31486
95428755 31647
95432592 31791
95436610 31944
95440478 32089
95444232 32233
95448088 32377
95451938 32521
95455690 32664
95459532 32808
95463279 32952
95467138 33096
95471011 33240
95474763 33384
95478620 33528
95483684 33721
95488654 33907
95492954 34069
95496745 34213
95500597 34357
95522666 35195
95526658 35342
95530518 35486
95534246 35629
95538092 35773
95541938 35916
95545785 36064
95549648 36208
95553402 36352
95557246 36495
95561114 36640
95564893 36785
95568736 36928
95572567 37071
95576304 37214
95580148 37358
95583930 37502
95587763 37646
95591590 37788
95595334 37932
95599184 38076
95603040 38234
95623814 39012
95627870 39159
95631714 39302
95635464 39445
95639323 39589
95643094 39734
95646985 39878
95650849 40023
95654601 40167
95658437 40310
95662271 40453
95666045 40598
95669896 40742
95673649 40885
95677498 41029
95681350 41173
95685127 41318
95689016 41463
95692871 41607
95696647 41751
95700531 41896
95704677 42055
95708573 42199
95712415 42343
95732795 43119
95736792 43265
95740645 43408
95744404 43552
95748245 43697
95752130 43841
95755979 43988
95759846 44133
95763608 44277
95767468 44421
95771313 44565
95775103 44710
95779005 44855
95782859 45000
95786639 45144
95790524 45289
95794296 45433
95799265 45619
95803048 45764
95806916 45908
95810760 46052
95814555 46197
95818434 46342
95822280 46486
95842750 47264
95846745 47410
95850581 47553
95854305 47696
95858147 47840
95862140 47989
95865959 48134
95869817 48279
95873570 48422
95877433 48566
95881296 48710
95885096 48856
95889004 49002
95892881 49147
95896676 49292
95900542 49436
95904589 49608
95909009 49756
95912900 49902
95916697 50046
95920562 50190
95924412 50337
95928271 50483
95932170 50628
95952661 51405
95956637 51551
95960491 51695
95964218 51838
95968074 51982
95971925 52126
95975755 52272
95979610 52416
95983368 52560
95987213 52704
95991089 52849
95994888 52994
95998743 53138
96002592 53283
96006377 53427
96010230 53571
96014039 53717
96017897 53861
96021748 54004
96025490 54148
96029344 54292
96033108 54441
96037922 54616
96041786 54760
96061943 55525
96065917 55672
96069772 55816
96073525 55959
96077378 56103
96081227 56254
96085230 56400
96089144 56546
96092945 56692
96096830 56837
96101793 57022
96106572 57204
96110448 57348
96114185 57492
96118016 57635
96121875 57779
96125611 57922
96129456 58065
96133219 58210
96137105 58355
96140988 58499
96155138 59040
96159192 59186
96162951 59331
96167667 59507
96171499 59650
96175252 59794
96179125 59938
96184677 60149
96188558 60294
96192430 60438
96196251 60585
96200130 60730
96204811 60908
96208686 61052
96212543 61196
96216303 61341
96220160 61485
96224240 61641
96228162 61788
96232045 61932
96235814 62076
96239668 62220
96243448 62365
96247313 62509
96251186 62654
96272299 63454
96276262 63601
96280102 63744
96283854 63888
96287694 64031
96291713 64181
96295467 64325
96299320 64469
96303092 64656
96308109 64801
96311944 64943
96315648 65085
96319464 65228
96323179 65372
96327040 65515
96330856 121
96334587 264
96338413 407
96342237 550
96346281 705
96350137 849
96370895 1637
96374921 1786
96378815 1930
96382662 2075
96386438 2219
96390305 2363
96394359 2519
96398269 2665
96402145 2809
96406355 2969
96410204 3113
96414001 3259
96418133 3413
96422010 3557
96425754 3701
96429617 3845
96433374 3988
96437225 4132
96441101 4277
96444895 4423
96448742 4566
96452589 4710
96472998 5489
96477087 5636
96480953 5780
96484689 5923
96488512 6066
96492340 6209
96496091 6353
96500010 6499
96504536 6672
96509998 6876
96513766 7019
96530947 7669
96534909 7816
96538797 7961
96542655 8107
96546446 8250
96550322 8395
96554173 8543
96558051 8688
96561924 8832
96582424 9610
96586385 9756
96590243 9900
96594042 10046
96597897 10189
96601732 10332
96605692 10484
96609561 10629
96613323 10773
96617170 10917
96621040 11061
96624842 11207
96628688 11350
96632537 11494
96638188 11710
96642086 11854
96645851 11998
96649695 12142
96653455 12286
96658101 12460
96661984 12604
96665947 12757
96669812 12900
96690802 13697
96694775 13844
96698603 13986
96702420 14129
96706602 14289
96710912 14449
96714743 14596
96718582 14739
96722422 14883
96726160 15026
96730013 15170
96733785 15314
96737619 15458
96741459 15601
96745224 15746
96749114 15891
96752956 16035
96756696 16178
96760528 16321
96764279 16464
96768114 16608
96771970 16751
96792444 17529
96796405 17675
96800288 17820
96804089 17966
96807956 18110
96811810 18254
96815559 18397
96819624 18549
96823402 18694
96827277 18839
96831156 18983
96834965 19130
96838867 19275
96842730 19420
96846513 19564
96850392 19709
96854164 19853
96858048 19999
96861928 20143
96865689 20287
96869557 20431
96873459 20580
96877338 20725
96881199 20870
96901748 21649
96906588 21829
96910483 21974
96914256 22118
96918316 22270
96922180 22414
96926262 22571
96930180 22716
96933990 22862
96937862 23006
96941714 23150
96945473 23294
96949340 23439
96953106 23584
96957006 23729
96960868 23873
96966091 24072
96969973 24217
96973768 24362
96977586 24504
96981441 24648
97002265 25438
97006239 25585
97010083 25729
97013832 25872
97017665 26015
97021496 26158
97025432 26309
97029303 26453
97033069 26598
97036946 26742
97040781 26886
97044557 27030
97048409 27173
97052264 27318
97056053 27463
97059924 27607
97063692 27751
97067543 27895
97071395 28039
97075185 28184
97079089 28330
97082954 28482
97086953 28627
97090828 28771
97111436 29554
97115446 29701
97119290 29845
97123029 29989
97126898 30132
97130743 30276
97134619 30424
97138498 30569
97142356 30713
97146116 30857
97149990 31002
97153790 31147
97157649 31291
97162307 31465
97166108 31611
97169989 31756
97173777 31901
97177632 32045
97181492 32189
97185272 32334
97189138 32478
97193114 32635
97213709 33411
97217759 33557
97221584 33700
97225323 33843
97229174 33987
97232959 34133
97236830 34281
97240836 34425
97244584 34569
97248421 34712
97252261 34856
97257137 35042
97261016 35186
97264759 35330
97268591 35472
97272422 35616
97276152 35759
97279999 35902
97283767 36046
97287601 36189
97291446 36333
97295378 36484
97299248 36628
97303025 36834
97324961 37604
97329055 37752
97332897 37896
97336653 38039
97340480 38181
97344493 38336
97348407 38481
97352240 38624
97356004 38769
97359841 38912
97363582 39055
97367406 39198
97371235 39341
97376074 39526
97379934 39669
97383667 39812
97387495 39955
97391324 40098
97396353 40290
97400219 40434
97404101 40583
97408917 40762
97412750 40921
97434598 41738
97438946 41895
97442822 42041
97446614 42185
97450477 42329
97454250 42474
97458212 42623
97462137 42768
97465926 42914
97469792 43059
97473585 43203
97477446 43347
97481310 43492
97485099 43637
97489015 43783
97492881 43928
97496671 44073
97500504 44216
97504542 44371
97508454 44516
97512314 44660
97516139 44807
97520017 44952
97540766 45740
97544766 45888
97548600 46031
97552416 46173
97556156 46317
97560007 46461
97563773 46604
97567677 46751
97571514 46894
97575273 47038
97579124 47182
97582986 47328
97586781 47472
97590636 47615
97594388 47759
97598240 47903
97602086 48047
97605856 48191
97609692 48334
97613437 48477
97617285 48621
97621123 48765
97641997 49557
97645987 49705
97649819 49849
97653603 49993
97657459 50137
97661318 50281
97665101 50433
97669141 50577
97672933 50723
97676795 50866
97680624 51009
97684375 51153
97688214 51297
97692080 51441
97695856 51585
97699692 51729
97704539 51914
97708424 52058
97712253 52201
97716008 52345
97719850 52489
97740842 53285
97744869 53434
97748744 53578
97752581 53722
97756319 53865
97760155 54008
97763955 54154
97767878 54300
97771730 54444
97775487 54588
97779338 54732
97783106 54877
97786997 55021
97790848 55165
97794590 55309
97798443 55452
97802307 55596
97806068 55741
97809939 55885
97813727 56030
97817578 56174
97821432 56318
97842297 57109
97846251 57255
97850078 57398
97853842 57542
97857684 57685
97861542 57829
97865426 57979
97869333 58124
97873115 58269
97877013 58414
97880906 58559
97884664 58704
97888542 58848
97892401 58992
97896170 59137
97900048 59282
97904539 59454
97908454 59599
97912317 59743
97916069 59887
97919937 60032
97923785 60178
97927636 60323
97931488 60467
97952068 61249
97956085 61396
97959948 61541
97963728 61685
97968371 61859
97972238 62003
97976100 62151
97979984 62296
97983778 62441
97987628 62585
97991486 62729
97995264 62874
97999131 63018
98002945 63174
98007121 63320
98011010 63464
98014759 63608
98018605 63752
98022453 63895
98026200 64039
98030057 64183
98033855 64328
98038642 64507
98042495 64651
98062923 65428
98066935 39
98070775 182
98074514 325
98078367 468
98082298 616
98086059 760
98089918 904
98093694 1048
98097534 1191
98101368 1334
98106280 1521
98110109 1664
98113849 1806
98117646 1948
98121443 2090
98125166 2233
98129023 2377
98132832 2520
98136581 2663
98140414 2806
98163238 3674
98167303 3821
98171127 3963
98174887 4108
98178785 4253
98182635 4396
98186495 4544
98190408 4690
98194189 4835
98198045 4979
98201936 5124
98205707 5268
98209571 5413
98213343 5557
98217177 5700
98221040 5844
98225588 6018
98229448 6162
98233213 6306
98237074 6450
98240959 6595
98244745 6740
98248618 6884
98252452 7027
98272888 7804
98276892 7951
98281165 8110
98284934 8255
98288805 8399
98292639 8542
98296403 8686
98300277 8831
98304541 8995
98308442 9139
98312294 9283
98316042 9427
98319904 9571
98323684 9715
98327532 9859
98331381 10003
98335167 10148
98339056 10293
98342921 10459
98347301 10605
98351147 10748
98355050 10898
98358929 11042
98362773 11199
98383396 11972
98387449 12118
98391278 12261
98395800 12434
98399649 12577
98404597 12767
98408493 12911
98412318 13053
98416047 13196
98419868 13339
98423586 13481
98427394 13624
98431221 13766
98434989 13911
98438888 14056
98442727 14213
98446881 14359
98450758 14503
98454527 14648
98458921 14812
98462789 14965
98467767 15146
98471639 15290
98492210 16070
98496179 16217
98500038 16361
98504533 16534
98508453 16679
98512315 16823
98516070 16967
98520012 17115
98523804 17259
98527653 17403
98531508 17547
98535295 17692
98539172 17837
98543289 17996
98547240 18141
98552195 18327
98563208 19098
98613269 20986
98653263 22488
98693356 23996
98724826 24840
98728915 24988
98732785 25133
98736591 25277
98740446 25421
98744495 25577
98748405 25722
98753065 25901
98756970 26045
98760856 26190
98764610 26334
98768458 26477
98772312 26621
98776051 26765
98779924 26910
98783707 27054
98787546 27197
98791396 27341
98795174 27486
98799036 27630
98802906 27782
98806909 27928
98810778 28072
98831346 28852
98835356 29001
98839214 29144
98843004 29296
98847867 29471
98851720 29614
98855560 29761
98859417 29905
98863182 30049
98867044 30194
98870932 30339
98874703 30483
98878557 30627
98882410 30771
98886175 30915
98890032 31060
98893829 31205
98897692 31349
98901546 31493
98906784 31692
98910645 31836
98914409 31980
98918269 32124
98922120 32268
98942611 33046
98948142 33252
98952006 33395
98956163 33554
98960016 33698
98963872 33846
98968019 34002
98971976 34148
98975729 34292
98979576 34436
98983330 34579
98988295 34765
99021532 36022
99025537 36170
99029375 36313
99050855 37128
99054876 37277
99058746 37421
99062557 37563
99066309 37706
99070173 37850
99074101 38001
99077989 38146
99081887 38291
99085653 38435
99089520 38580
99093283 38724
99097943 38899
99101839 39043
99106574 39224
99110429 39367
99114204 39512
99118056 39657
99122885 39838
99126684 39982
99130527 40125
99151075 40905
99155106 41054
99159002 41199
99162878 41345
99166687 41489
99170539 41633
99174418 41781
99178285 41926
99182142 42070
99185937 42215
99189814 42360
99194685 42545
99199339 42719
99203117 42863
99206976 43008
99211637 43182
99215378 43325
99220973 43535


==> anc/sender_receiver_uncertainty.m <==
clear all;
close all;
fileID = fopen('sender_receiver_uncertainty.txt','r');
[A] = fscanf(fileID, ['%d']);
A = A/10000; % from 10MHZ sample rate to milliseconds

hFig = figure(1);

h = histogram(A,'Normalization','probability');
h.NumBins = 50;
xlim([1.80 2.4]);

hold on 
A(A > 2.1) = [];
A(A < 1.8) = [];

[muhat,sigmahat,muci,sigmaci] = normfit(A,0.01)
pd = fitdist(A,'Normal');
x_values = 1.4:0.001:2.4;
y = pdf(pd,x_values);
y = y ./h.NumBins;
plot(x_values,y,'LineWidth',2)

ylim([0 0.5]);

xlabel('Delay (ms)')
ylabel('Normalized num. of occurence')
legend('Frequency of the transmission delay', 'Normal fit function')
set(gca,'FontSize',18)
set(hFig, 'Position', [0 0 600 300])

==> anc/sender_receiver_uncertainty.txt <==
19136
18696
18856
18826
18800
30425
18697
18620
18531
18627
18967
18824
18883
19036
18703
18882
18719
18616
18788
18804
18965
21398
18910
18731
18764
18730
18818
18835
18852
18904
18973
19176
18831
18768
18886
18900
18811
18913
18872
19029
18967
19197
19111
18887
22705
21300
19004
18935
18762
18666
18717
19123
19124
19015
19023
18852
18775
18678
18769
18805
19568
19045
19036
18996
18907
19047
18952
18751
26272
19268
18874
19009
18952
18798
18931
18911
23650
19181
18972
19060
21316
19084
19019
18765
18657
18617
18820
19006
18814
18717
18675
18739
18816
18908
18988
19223
18669
18750
23552
18807
18741
18726
18826
22720
21338
18884
19136
19004
18640
18974
18959
19452
19426
18789
18794
18746
18802
19134
18796
18972
18931
18906
19060
18898
19633
18859
18805
21156
18998
18988
18911
18895
18913
18698
18862
18940
19031
19064
18873
18857
19078
18962
19075
18795
18814
18832
18743
18799
21207
18889
18749
19023
18682
18767
18830
18870
18970
19084
18913
18751
18737
22723
18999
18827
19199
18954
19063
19026
18872
18944
18793
26118
21170
18950
19025
19019
18954
18885
18981
18834
19081
21877
18868
18899
18780
18887
18965
19192
18846
18705
21492
18902
18943
18914
19100
19311
19213
18906
19069
18946
18773
18783
18800
19242
19259
18854
18780
18716
18700
18882
21346
18998
18742
18923
18892
18892
18912
18935
19357
19169
18885
18871
18839
18874
19039
18824
18860
18812
18711
18870
18672
23382
21258
19082
19054
18852
18889
18971
18787
18970
18925
18744
18835
18751
18678
18762
18764
18598
18755
18755
30174
18773
18850
18679
18859
21643
19075
18738
18762
18703
18718
18812
19236
19264
18899
21860
18893
18920
18988
19057
18867
18918
19185
18746
18792
18752
18836
19067
18815
18844
21781
18855
18877
18995
19064
19053
18823
18832
18872
18848
19048
18878
18720
18974
18868
18912
18844
18772
18768
18841
18768

==> anc/stable_voltage.txt <==
836488158cc2917296289ae09f8ea43a
bd7bc22cc6ddcb8cd03bd4f1d99fde55
f6d9fb85002f04da09830e2c12e01789
31d536863b383fe74495494d4dfa52a8
6cab716276147ac17f6f842088ce8d7c
a677ab2aafdab487b93fbdf6c2a4c751
e0c7e579ea2aeed6f384f83bfce80195
1b101fc1247129202dcf328537333be1
54bf59705e2062ce677b6c3170df758c
8ea8936098109cc8a175a62baad9af86
c89ecd4fd1fed6b4db6be020e4d7e983
024c06f80ba4104c14f419a61e5022f8
3cd6418746384ae54f93544958f85da4
76f97bb08068851589c38e73932097ce
b050b504b9b0be58c30bc7becc68d111
ea23eecff379f825fcd8018b06350adf
27c02c71312135cf3a7e3f3443e24898
632267ce6c7a712375d77a817f2b83d4
9ebda378a82cacdeb199b64bbafdbfad
d763dc13e0c1e570ea27eed4f381f82d
10f015a41a521f0823c0286d2d1a31c7
4af44fa5545459015db8626667136bbf
880b8cbc916c96199acb9f78a426a8d4
c2e3c793cc45d0fcd5aada56df04e3b0
fcfa01a606530b060faf1461190a1db6
372a3bdb408c454249ef4e9d534a5800
71be766f7b207fd7848589338ddf9295
ac61b10cb5c4ba75bf1dc3c6c870cd1a
e8f5eda7f25df714fbc1006e051c09c9
268b2b3c2fed349a39493e0142ad4759
6090654869f86ea7735478017cae815c
9ddfa291a742abeeb09bb551b9ffbeb6
da33deebe39be848ecf7f1a4f65afb10
14ec19a31e5222ff27af2c5d310b35c1
4ef453a558525d0161b8666e6b1c6fd2
89d98e86933297dc9c85a12ea5e2aa8d
c4d5c982ce2dd2d5d788dc30e0e4e58d
ff8f044008f10da0124e17031bbb2069
3ad53f86443748e44d92524056f65ba3
73d178827d3081df868c8b428ff894a5
aeafb361b80ebcbcc16ac617cacdcf7b
e8cfed7ff22ff6dbfb92003f04f609a3
254729f42ea0334937fc3caf41584601
5f8f644168f16d9e724d77037baf805a
9a179ec7a376a823acd1b181b638bae5
d3a7d857dd07e1b6e664eb1defcbf478
0e1812c917791c2620dd25942a412eee
4a354ee5539558435cfa61b166606b0e
84b889688e1892ce977c9c33a0e1a58e
c022c4d4c984ce33d2ead798dc4ee0fb
fa1afecb037c08330ceb119916471af3
33f638ab3d59421046c74b75502254cf
6de7729b774a7bff80b785648a118ebe
ab96b04cb4ffb9e7be9ac34cc807ccc0
e644eaf6efa7f45df90bfdb8026e071b
2059250a29bb2e72331f37ce3c7c412b
5a485efa63ab68636d1171be766c7b19
9474992b9ddba292a73fabecb099b546
d340d7f0dca6e15ce609eab6ef64f41a
11a016571b0f1fbc2469291f2dd7328e
4c8b514355f25aa05f4e63fe68ac6d63
86aa8b64901994c9997b9e2ca2dda797
c093c548c9faceaed35fd810dccce186
fd4101f306a30b59100614b219691e1f
3af73fb14465491a4dd4528e57495c02
75f27aa77f5b840d88c78d77923396ee
aff5b4aab95ebe10c2c2c772cc28d0da
e9ecee9df34ef7fbfca80154060a0ab6
23d7288b2d4031fa36ab3b65402044d1
5fa7645c69126dc57281773d7bf980ab
997d9e31a2e7a79aac4cb106b5b8ba69
d4d5d98ade3ee2efe7a0ec59f114f5c4
0e90134717fc1caf2161261d2ace2f7e
48be4d73522756d95b93604d650069b2
84d489858e3592e3979b9c52a100a5b6
bf85c436c8e6cd93d242d6f3dba0e04d
fbee00a205560a070ec2137318241cd5
3a373ee74396484d4cfa51a756555b06
764a7aff7fb4846e89208ddb928d9746
b3b4b86fbd29c1dac68bcb46cff8d4a9
ef1cf3d1f888fd3a01ed069f0b511003
2a312f0e33c238733d2641d646894b42
66126ac96f79742578d37d80822f86e5
9fc7a47fa931addfb292b741bbefc0a7
da14dec5e372e821ecd0f17df636faec
13ee18a91d5e221026c02b71302234dd
4daf526d57215bd26084653869f36eac
890a8dc29271971e9bcba079a526a9dd
c327c7e4cc94d14bd5f9daa6df53e404
fdab026307130bc2106f151c19ca1e80
368a3b453ff744ab49664e2152d4578e
7150760b7abf7f70842288d38d8e9248
ab20afdcb491b945bdf6c2a8c75acc15
e578ea29eee1f390f847fcf401a20658
1f5a241428c92d7a322d36de3b90404b
59815e3862e867966c4670f375a17a57
93b5986c9d1ca1cba67aab30afe7b49d
df30e3e2e893ed4bf1fbf6a9fb590007
19151dcb2281273d2bf030a335573a0a
532057d55c8a614665f86ab36f667419
8ccd918096369af19fa4a455a909adba
c6d4cb8ad03fd4fbd9acde5de310e7c1
05fa0aab0f62140f18bc1d69222126cf
40e0459b4a524f0653b858695d1a61d4
7d90827187268bd79089954399f69ea6
b7b9bc7bc12fc5e0ca9acf4bd3fcd8ad
f1aff674fb24ffd2047f092c0dd91286
2bd13088353839e43e91433d47eb4c97
65826a326ee1739778447cf281a9865f
9fd4a48ba93aade9b297b743bbfac0a6
dd52e208e6b7eb6ef01bf4c7f974fe24
17d21c8b213b25e92a962f4433f238a7
51db56985b4c5ffe64af695f6e1072ca
8db0926997229be1a096a555aa14aecb
c8e2cd92d244d6f1db9fe04ee505e9b2
02ef07a40c56111215c21a7d1f3823e9
3cdf418b46374ae14f8a543458e65d8f
77097bb98069851989c88e76932d97da
b162b618bacebf83c43dc8f8cdb3d263
ec65f115f5c5fa72ff2003cd087d0d33
26af2b63301834d339833e3442f047a0
60b565666a166ec5737478207cd68183
a0c1a576aa2aaedcb397b848bcfac1b4
dbdde08ee53fe9f6eeadf35af809fcb5
17911c4320f2259f2a562f0333bb3868
5075552659de5e8d634367f06c9e714a
8bda908c953999e89e9fa34ca7f8aca6
c68ccb47cffcd4add968de18e2cbe784
042208d30d8a123d16eb1b98204624f4
423246e34b99504754f559a35e5b6308
7c1180c7857c8a2f8ee1939598499d04
b5eebaa2bf5dc410c8c2cd74d227d6d7
f01df4d2f988fe3902eb07a60c581109
2aaf2f66341738cd3d7a422746d44b81
656c6a1d6ece737b78297cd78184863a
cf38d3ead89bdd48e1ffe6b8eb66f013
09710e2312d3178b1c3d20f425a42a51
434f48014cb3516a56225ad95f87643d
7d57820786b98b67901d94d699839e32
b7e4bc96c147c5f5caaccf5cd40ad8b8
f3cef885fd4301fa06a70b55100314b0
2efb33b038653d2041da468b4b3d4ff8
6a7e6f2f73e078977d4581f286a08b57
a55caa11aec3b378b829bcdac18ec63f
dfa3e45be90aedc2f26ff71cfbca0080
19481e0322b9276d2c2030d135833a34
533257e75c9b615766096ac66f797434
8d52920696bd9b78a02ba4dca98fae41
c77ecc2fd0e1d598da46def4e3a3e850
014505fb0ab00f6c141d18cf1d832234
3fff44b649674e1452c2576e5c1b60c8
79db7e8d833d87ea8c9a915096079ab4
b53db9fbbeacc35cc80bccb8d165d613
f317f7d2fc87013805ea0a9c0f4e1409
2da03258370c3bc14074452749e44e9e
67ba6c70712075ce7a7d7f2a83d7888e
a54ca9fdaeaeb35fb816bccdc184c632
e027e4d8e989ee37f2e6f794fc4b0103
1ae31f95244728f82da7325537063bb4
553b59ed5e9d634c67f96caf71677612
8fce948599369de5a292a748abf6b0a2
cad9cf89d43ad8e7dd9ee255e703ebaf
04f109a30e54130117ae1c65211325bf
3f7c442c48dc4d8a524156f85ba56053
78e77d97824786f48bac9063951199be
b37bb82ebceac19cc64ecb08cfbbd46d
ee0bf2bcf769fc1700ce05850a3b0ee8
28df2d93324836fb3bac4062451449c5
65d16a826f3273e078977d4381f2869f
9fe5a496a949ae00b2b7b764bc13c0c0
dac4df74e425e8dbed92f23ff6ecfb9a
151719cc1e81233427ee2ca0315b360a


==> anc/synchronization_accuracy.m <==
clear all;
fid = fopen('stable_voltage.txt','r');

Period = 7086.0;   % Period of the event
Elapsed = 0.0;  % The hardware time of the next event

alpha = 1.0;     % Integral gain
beta = 0.0001;

m=1;

while(~feof(fid))
  A = fgetl(fid);
  HC = hex2dec(A(1:4));     % Read hardware clock 
 
  Elapsed = HC;  % Expected next event time
   
  for k = 6:6
      
    HC = hex2dec(A(k*4+1:k*4+4));   % The hardware time of current event
    
    if(HC < Elapsed)
        Elapsed = HC + 2^16 - Elapsed;
    else
        Elapsed = HC - Elapsed;
    end
    
    E(m) = Period - Elapsed;             % The error between expected and actual time
    
    E1(m) = alpha*Elapsed - Period;
    alpha = alpha - beta*E1(m) ;    
    
    m=m+1;
    
    end
end

E = abs(E);
E1 = abs(E1);
E1(E1 > 65000) = [];
mean(E)
mean(E1)

hFig = figure(1);
plot(E,'r-.','LineWidth',1);
hold on
plot(E1,'r:','LineWidth',2.5);

fid = fopen('unstable_voltage.txt','r');


Period = 7118.0;   % Period of the event
Elapsed = 0.0;  % The hardware time of the next event

alpha = 1.0;     % Integral gain
beta = 0.0001;

m=1;

while(~feof(fid))
  A = fgetl(fid);
  HC = hex2dec(A(1:4));     % Read hardware clock 
 
  Elapsed = HC;  % Expected next event time
   
  for k = 6:6
      
    HC = hex2dec(A(k*4+1:k*4+4));   % The hardware time of current event
    
    if(HC < Elapsed)
        Elapsed = HC + 2^16 - Elapsed;
    else
        Elapsed = HC - Elapsed;
    end
    
    E(m) = Period - Elapsed;             % The error between expected and actual time
    
    E1(m) = alpha*Elapsed - Period;
    alpha = alpha - beta*E1(m);     
    
    m=m+1;
    
    end
end

E = abs(E);
E1 = abs(E1);
E1(E1 > 65000) = [];
mean(E)
mean(E1)

hold on
plot(E,'b--','LineWidth',1);
hold on
plot(E1,'b','LineWidth',1.5);


xlim([0 80]);
ylim([0 250]);

xlabel('Samples');
ylabel(sprintf('Synchronization error \n (clock ticks)'));
h_legend = legend('w/o Synch.', 'Sync.','w/o Synch. (RF)', 'Sync. (RF)','Orientation','horizontal','Location','northoutside');
set(h_legend,'FontSize',15);

set(gca,'FontSize',18);
set(hFig, 'Position', [0 0 600 400]);

==> anc/unstable_voltage.txt <==
0bb31071152f19ed1eb1236c28312cec
4b384ffe54bd59795e3662fb67c26c86
86e28ba6906a952a99ea9eada36fa82e
c1cdc68ccb4ad006d4c1d986de43e307
fc40010b05cd0a8d0f56141f18df1d9e
37d23c90414d46094acc4f91544e590a
721576db7b998055851189d58e91934d
1e76233427f42cb3317836343afa3fb6
5ab45f7d644169026dc2728477447c04
95b69a799f3da406a8c6ad85b245b705
d1f4d6ccdb8ee04ee50ee9cfee97f360
0f95145b19171dd2228d27472c0230c6
4b925058551659da5e98635468116cd6
877f8c42910495c59a859f46a409a8d2
c3cec892cd5dd21dd6dedb9ee063e523
003704fb09be0e7f1341180d1cd82199
107a15401a051ec8238a284f2d1131d2
4dd4529857625c2c60ed65b76a786f37
896f8e3492f797b89c79a143a603aac4
c58cca50cf1ad3dbd89bdd5be21ae6d9
01a6066a0b2d0ff714c019801e4a2308
3ecb438f48534d1651df569f5b5f601e
7ad47f9e846189218de992a897689c27
b5ccba90bf50c411c8dacd99d259d719
f291f754fc1e00e605a60a660f2713ef
2f6e343138f43dbd427c47464c0750c6
6a366ef473b278767d3081eb86a68b60
a5e1aaaeaf75b443b908bdccc292c756
e3c0e87ded3af1f4f6aefb68002404df
2194265e2b202fe034a0396b3e35432c
0d55121e16df1ba1206c252c29f72eb7
49734e3152ef57aa5c70612d65f36aaf
0d4e121016d31b932054251f29e12ea2
0c5f111d15db1a961f56241b28d92d97
121d16dd1b9b2058251429d92ea1335c
0bac106a152a19ee1eab236528212cdc
45e64ab04f73543758f85db8627a673b
80dc859f8a628f2b93eb98ac9d6ea22e
bbd2c096c55bca26cee7d3a9d86ddd2f
f6a2fb63002004e509a10e5e132317df
11f916bc1b80204a250b29d62e983359
134618051cc5218b26492b062fc43489
0cd5119416531b191fd6249c29592e16
47a24c66512a55ed5ab75f826444690e
8269872e8bf190b195729a3c9efea3be
bd95c25ac71fcbe1d0a4d570da34def7
f88bfd51021106ce0b95105c151919d6
0ce511a516651b211fe824a529632e1f
0bea10aa156a1a2a1eed23ab286b2d2a
130417c31c83213f26062ac32f82343e
0d0c11ce168b1b49200624c429812e47
4b76503754fc59b85e75633167ee6cb4
87298bee90ac956a9a2f9ef5a3c7a883
c269c729cbe9d0a6d563da22deeae3a8
112115e61aa51f63242029102dd63293
111f15e21aa21f63242428ed2dad326c
06af0b6e103314ee19aa1e70233627f1
412045e44aa74f67542958ea5daf626f
7c1d80db85998a558f1193cd98939d59
b61cbae0bfa2c467c92acdecd2aed778
f52cf9ebfea90364081f0ce311a91665
11ef16b21b77203924fa29e82eaa3374
131817d61c95215826142ad82f94344f
0cfc11bb167a1b3e1ff924b629722e2d
496f4e3452f257ad5c68612465e96aa4
841388d78d99925897179bd8a098a558
bf41c400c8becd7dd243d70adbc8e08e
12bb17991c5b211c25dc2a9c2f5e3428
4ef453bc587b5d3761f466b16b6e702f
128217461c0420c925832a3e2f0433c8
0cfc11bb167b1b371ff724b429702e2c
47974c55511555d15a955f51640d68d2
82b287718c3190ee95b59a709f35a3f3
0c51111015cf1a941f59241f28dc2d98
08c40d83124116fe1bbc2083254029fc
12ec17ab1c69212625e22aa72f64341f
0e45132517e31c9d215926142ad02f8c
4aef4fb55472592d5de962a567636c28
87838c44910295be9a839f3ea404a8c9
c3ebc8aecd71d234d6f5dbc0e082e54d
00f505b40a720f3013eb18a71d6e2229
128a17491c0820c725832a492f0733c5
4f60542358e65da6626767d96dbd73a0
1255171e1bde20a625662a302ef133b1
0c2410e415a21a661f2223e828ad2d67
47f54cb9517c563e5aff5fc864886950
8467892a8ded92ac976c9c35a0f5a5b5
bf97c45cc921cde0d2a0d763dc23e0e2
fbc1008305460a080ec8139118531d12
392c3def42b2477a4c43510255c25a84
75d27a957f59841b88e58da4926d972c
b1d2b696bb57c017c4e0c9a0ce60d31e
ee27f2eaf7acfc77013705f60ab70f76
29932e56331a37e33ca3416446234aec
65da6aa26f6c743478f47db382738731
a203a6c5ab88b053b513b9d1be9cc35b
de2ce2f0e7b4ec76f140f600fabfff7f
1c99215d26222ae12fa5346539253de4
57e95cc4618666456b076fc9748a794a
92b697a79c69a132a5f2aab1af72b432
0d2811e616a41b61201e24e3299f2e5a
1389184d1d1621d526952b55301534de
132117df1c9e215a26202ae52fa2345f
0c0d10c5157a1a2c1ee0239d28512d07
47564c1550d3558e5a4b5f0763c46889
84a1895f8e1e92da97969c5aa120a5db
c18fc653cb15cfd5d495d955de1fe2e0
008505500a130ed31395185e1d1f21df
3d2841e646a44b5f504d550959c65e81
78547d1781d986998b62902294e399ab
b417b8d5bd92c257c71dcbe3d0a0d55d
f081f53ff9fefeb9037e083a0cf611b2
0f4e141718e01da0226027202be130a2
4adb4f9f546359235de462a467666c25
95469a109ed2a392a85bad25b1e6b6a5
cfd5d494d952de0ee2cae78fec4cf109
0abe0f821445190f1dd02298275a2c19
45db4a9e4f60542058e05daa626b6734
80b4857c8a438f0a93d0989e9d64a227
129c17651c2720e725ab2a6b2f2b33eb
4e9a535858175cd6619c66596b176fd4
89398df892b697719c36a0f1a5adaa6b
0baf106d152b19ef1eb42370282d2cea
46d44b935052551059d05e8c63496805
